Effect of Measurement Backaction on Quantum Clock Precision Studied with a Superconducting Circuit

We theoretically and experimentally study the precision of a quantum clock near zero temperature, explicitly accounting for the effect of continuous measurement. The clock is created by a superconducting transmon qubit dispersively coupled to an open coplanar resonator. The cavity and qubit are driven by coherent fields, and the cavity output is monitored with a quantum-noise-limited amplifier. When the continuous measurement is weak, it induces persistent coherent oscillations (with fluctuating periods) in the conditional moments of the qubit's energy probability distribution, which are manifest in the output of the resonator. On the other hand, strong continuous measurement leads to an incoherent cycle of quantum jumps. We theoretically find an equality for the precision of the clock in each regime. Independently from the equalities, we derive a kinetic uncertainty relation for the precision, and find that both equalities satisfy this uncertainty relation. Finally, we experimentally verify that our quantum clock obeys the kinetic uncertainty relation for the precision, thus making an explicit link between the (kinetic) thermodynamic behavior of the clock and its precision, and achieving an experimental test of a kinetic uncertainty relation in the quantum domain.

==> Measurement_driven_quantum_clock_implemented_with_a_superconducting_qubit__4_/PopFigure/DataGen.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     20915,        513]
NotebookOptionsPosition[     19574,        482]
NotebookOutlinePosition[     19974,        498]
CellTagsIndexPosition[     19931,        495]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normalize", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "0.1"}], "}"}], "]"}], ",", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"10", "\[Pi]"}], ",", "0.1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<blochTrajs.csv\>\""}], ",", "#"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.864779693131017*^9, 3.8647798629894466`*^9}, {
  3.864781777127861*^9, 3.8647817851035604`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"67a5476f-5053-4655-93e4-14c04ef11001"],

Cell[BoxData["\<\"D:\\\\WorkUQ\\\\Other Projects\\\\FQXI Project\\\\PopFigure\
\\\\blochTrajs.csv\"\>"], "Output",
 CellChangeTimes->{{3.8647797715900135`*^9, 3.86477980854445*^9}, {
   3.864779852636097*^9, 3.864779863934758*^9}, 3.864781787607657*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"ab262330-b8f9-4a58-a1dd-b27515f326fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normalize", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", 
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "20"}], ",", "20"}], "}"}], "]"}]}], "}"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"10", "\[Pi]"}], ",", "0.1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<blochJumps.csv\>\""}], ",", "#"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8647832194424477`*^9, 3.8647832732375975`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"a5455127-76ab-40de-a0e9-c58f84c8bfd2"],

Cell[BoxData["\<\"D:\\\\WorkUQ\\\\Other Projects\\\\FQXI Project\\\\PopFigure\
\\\\blochJumps.csv\"\>"], "Output",
 CellChangeTimes->{{3.864783255487123*^9, 3.8647832741642895`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d7b45701-aa5b-4e23-8dc9-a3ee962e1b3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"specData", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "-", "5"}], ")"}], "^", "2"}]}], "/", "0.5"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", "0", ",", "10", ",", "0.1"}], "}"}]}], "]"}]}], 
    ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"specData", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"x", "^", "3"}], "]"}]}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "-", "1"}], ")"}], "^", "2"}]}], "/", "x"}], 
          "]"}]}], "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"1", "/", "f"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", "0.1", ",", "10", ",", "0.1"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"specData", ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"InverseFourier", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", "specData", "]"}], "~", "Join", "~", 
       "specData"}], "]"}], "]"}], "//", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8647849641268153`*^9, 3.8647851029084487`*^9}, {
  3.864785140823217*^9, 3.864785164656287*^9}, {3.864785253539821*^9, 
  3.864785371713087*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"65dc57bc-f642-4cbb-9e8c-ee2c793b83f8"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1lAtQFHUcx1EGpEFA4pHUlXKB4oWMAYIKeF+O9+ue3B2JWoBUMPG4MEEK
50LBBxmQ4pACEcEggxUowvCIh0Cg8hpCeQ0KdJ0GJALCkQxRDb/dmZ2dz372
s/P/7/53LcPjxJEbtbS0jv23/39c355zT23UcfS3VB2kExg2M9+zPBbDXUc9
FBqrGlpiCom3IH5hV+PN4DpiU+SaOHC7P71PvBX7zC7Pu3Q+JGbhfr3rbnXy
OPF2SJ3Tbj3s+IOYDfNrppkcnWliKzDjWj/uQF3F3pIm/3liG5Rada70yl8Q
c1Bfk3KcZblEbItxRSjfq1hDbIfby4qtRRPLxHvAUt8yTB79m/hdrGpzWFE5
L4ntMVm2PPLUZIXYAUc2KXYthTLsSPNleC/S2O1Ha44w7ASBTiDUlgw7Q2jJ
Yx9qY+6/DyrNSZM+P4b3o15TdbG6mhnPAUjZkeM7jBh2wU/X090mZcz4XdHZ
9+Xnomxmfm7IEEf2p7cw8z8Idu0n2u5Ti8RcrJotnJw1YBjwbo0zrLGj56cE
7lQG2STyF8i7Q10Wo98bS89b6Y4H/t2ct7PnyPPAD+iOKKqm96PkwfOC+vUr
zbPkPTCt9dHVx28+I++B0/1+gqT0GfKe0MjPfK1YmSLviW/sU2YKUv4k74UW
a1FOvsFT8l7oyknQHy1Xk/fGa4NDwmshtH6U3mhg5Sj/MVGR94GjRn9c59Ek
eR9wWVlxudUT5H2RN9Wy8Ww+rUelL/hZwv5t1o/J+0GUvXi0jTNG3g+SzQPa
7gGj5P1xIm00tiNtmLw/ys9lvpE8PEg+AKnSV1zivWj9KwMQlHjDorZzgHwg
InzCjN4P/418IHgqd91o437yQYhraimaGOgjH4S7o3N2BfJe8nz8XHEvNIXT
TZ4P3dVAi9TtzPcnQEDndNqQ813yAujyelAb20FeiMMZBY3Rre3rDCHEXTsF
PMc2ul6IxBesR8VNd9a5WYhejihp07EW6kVwKKzIn93WTL0IxdG/9qh//4V6
ETbsDDdOqKynXoSib3XC5ktqqRdji6vk+4XGGurFCC9dK7B+eZt6MTZ0dQhk
0irqxTilYS8pem5SL8GqUb9dakQl9RJU2Bb+dePVCuolmHGbHP2w6kfqJbA5
vttpMr6c+mAstJY+qZKXUR+MNS31oCaylPpgmPe0583lllAfjLzBXg/TZz9Q
L4Vi7B2rlfAi6qUYCV6o/3iR/o9KKWrbA53Oe39HvRRzdW812D/Io16GPtv5
eOtLV6mXIT/ujLXmi1zqZdg8ZJqQlHmFehkOGTxBZcdl6uUwC4qPH2Nfol6O
/VHiiqiCbOrlMPxg6bPnzlnUy6GaKzsQO3KR+hDo+Z47LEvKoD4ELmuqr5q8
zlMfglwLW7459yz1IRixjrmnF5ZG/XuIVHWdSL1+mvsvEbzc7A==
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {0, 1.7155277699214135`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8647850333086805`*^9, 3.8647851032509084`*^9}, {
   3.8647851508705683`*^9, 3.864785165012529*^9}, 3.864785254008894*^9, {
   3.8647853299171352`*^9, 3.864785372137597*^9}},
 CellLabel->
  "Out[177]=",ExpressionUUID->"435d55c1-43d7-4774-92f1-6eaea729da86"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxdlwlUlOcVhhGDEGNaY4G4oBkWIRDFJQgYEV4cFJBtYGCAGYTZZ4hYIGIg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       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 200.}, {-4.550916404875686, 8.131353792637487}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8647850333086805`*^9, 3.8647851032509084`*^9}, {
   3.8647851508705683`*^9, 3.864785165012529*^9}, 3.864785254008894*^9, {
   3.8647853299171352`*^9, 3.8647853721857147`*^9}},
 CellLabel->
  "Out[178]=",ExpressionUUID->"f5f42c49-17d6-41f0-85b2-3e132f05e34c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rawPeriods", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RandomInteger", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "50"}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digitalSignal", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "m"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{
          "rawPeriods", "\[LeftDoubleBracket]", "m", 
           "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"Length", "[", "rawPeriods", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digitalSignal", "=", 
   RowBox[{"digitalSignal", "+", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.7"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"Length", "[", "digitalSignal", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"digitalSignal", ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", "digitalSignal", "]"}], "]"}], ",", 
     "digitalSignal"}], "}"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<signalJumps.csv\>\""}], ",", "#"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.8647874079679885`*^9, 3.8647878109429893`*^9}, {
  3.8647878889990554`*^9, 3.8647878941261435`*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"65c0507c-3a03-4d5b-8fd8-3aa385c31afa"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1lgtYzdkaxvfJLaNjUuSWbJ0kVJODiOhV0VW6X3apfW/vpnEd45LyN9Qp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       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 208.}, {-1.6745915650834005`, 1.6829567261246474`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8647876867374277`*^9, 3.8647878113607545`*^9}, {
  3.8647878898890395`*^9, 3.864787895427303*^9}},
 CellLabel->
  "Out[296]=",ExpressionUUID->"8911824e-6769-4adb-a16a-f4943937f61b"],

Cell[BoxData["\<\"D:\\\\WorkUQ\\\\Other Projects\\\\FQXI Project\\\\PopFigure\
\\\\signalJumps.csv\"\>"], "Output",
 CellChangeTimes->{{3.8647876867374277`*^9, 3.8647878113607545`*^9}, {
  3.8647878898890395`*^9, 3.864787895477723*^9}},
 CellLabel->
  "Out[297]=",ExpressionUUID->"afac0c4a-5998-49cc-8285-11f6f36d4f75"]
}, Open  ]]
},
WindowSize->{776, 872},
WindowMargins->{{387, Automatic}, {30, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a76b9c82-970b-48a3-982f-c61af10b4e80"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 962, 26, 67, "Input",ExpressionUUID->"67a5476f-5053-4655-93e4-14c04ef11001"],
Cell[1545, 50, 336, 5, 32, "Output",ExpressionUUID->"ab262330-b8f9-4a58-a1dd-b27515f326fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1918, 60, 917, 26, 67, "Input",ExpressionUUID->"a5455127-76ab-40de-a0e9-c58f84c8bfd2"],
Cell[2838, 88, 265, 4, 32, "Output",ExpressionUUID->"d7b45701-aa5b-4e23-8dc9-a3ee962e1b3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3140, 97, 1929, 57, 105, "Input",ExpressionUUID->"65dc57bc-f642-4cbb-9e8c-ee2c793b83f8"],
Cell[5072, 156, 3123, 67, 244, "Output",ExpressionUUID->"435d55c1-43d7-4774-92f1-6eaea729da86"],
Cell[8198, 225, 4177, 84, 235, "Output",ExpressionUUID->"f5f42c49-17d6-41f0-85b2-3e132f05e34c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12412, 314, 2121, 63, 143, "Input",ExpressionUUID->"65c0507c-3a03-4d5b-8fd8-3aa385c31afa"],
Cell[14536, 379, 4700, 93, 230, "Output",ExpressionUUID->"8911824e-6769-4adb-a16a-f4943937f61b"],
Cell[19239, 474, 319, 5, 32, "Output",ExpressionUUID->"afac0c4a-5998-49cc-8285-11f6f36d4f75"]
}, Open  ]]
}
]
*)



==> PopFigure/DataGen.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     20915,        513]
NotebookOptionsPosition[     19574,        482]
NotebookOutlinePosition[     19974,        498]
CellTagsIndexPosition[     19931,        495]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normalize", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "0.1"}], "}"}], "]"}], ",", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"10", "\[Pi]"}], ",", "0.1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<blochTrajs.csv\>\""}], ",", "#"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.864779693131017*^9, 3.8647798629894466`*^9}, {
  3.864781777127861*^9, 3.8647817851035604`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"67a5476f-5053-4655-93e4-14c04ef11001"],

Cell[BoxData["\<\"D:\\\\WorkUQ\\\\Other Projects\\\\FQXI Project\\\\PopFigure\
\\\\blochTrajs.csv\"\>"], "Output",
 CellChangeTimes->{{3.8647797715900135`*^9, 3.86477980854445*^9}, {
   3.864779852636097*^9, 3.864779863934758*^9}, 3.864781787607657*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"ab262330-b8f9-4a58-a1dd-b27515f326fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normalize", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", 
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "20"}], ",", "20"}], "}"}], "]"}]}], "}"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"10", "\[Pi]"}], ",", "0.1"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<blochJumps.csv\>\""}], ",", "#"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8647832194424477`*^9, 3.8647832732375975`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"a5455127-76ab-40de-a0e9-c58f84c8bfd2"],

Cell[BoxData["\<\"D:\\\\WorkUQ\\\\Other Projects\\\\FQXI Project\\\\PopFigure\
\\\\blochJumps.csv\"\>"], "Output",
 CellChangeTimes->{{3.864783255487123*^9, 3.8647832741642895`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d7b45701-aa5b-4e23-8dc9-a3ee962e1b3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"specData", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "-", "5"}], ")"}], "^", "2"}]}], "/", "0.5"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", "0", ",", "10", ",", "0.1"}], "}"}]}], "]"}]}], 
    ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"specData", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"x", "^", "3"}], "]"}]}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "-", "1"}], ")"}], "^", "2"}]}], "/", "x"}], 
          "]"}]}], "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"1", "/", "f"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", "0.1", ",", "10", ",", "0.1"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"specData", ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"InverseFourier", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", "specData", "]"}], "~", "Join", "~", 
       "specData"}], "]"}], "]"}], "//", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8647849641268153`*^9, 3.8647851029084487`*^9}, {
  3.864785140823217*^9, 3.864785164656287*^9}, {3.864785253539821*^9, 
  3.864785371713087*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"65dc57bc-f642-4cbb-9e8c-ee2c793b83f8"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1lAtQFHUcx1EGpEFA4pHUlXKB4oWMAYIKeF+O9+ue3B2JWoBUMPG4MEEK
50LBBxmQ4pACEcEggxUowvCIh0Cg8hpCeQ0KdJ0GJALCkQxRDb/dmZ2dz372
s/P/7/53LcPjxJEbtbS0jv23/39c355zT23UcfS3VB2kExg2M9+zPBbDXUc9
FBqrGlpiCom3IH5hV+PN4DpiU+SaOHC7P71PvBX7zC7Pu3Q+JGbhfr3rbnXy
OPF2SJ3Tbj3s+IOYDfNrppkcnWliKzDjWj/uQF3F3pIm/3liG5Rada70yl8Q
c1Bfk3KcZblEbItxRSjfq1hDbIfby4qtRRPLxHvAUt8yTB79m/hdrGpzWFE5
L4ntMVm2PPLUZIXYAUc2KXYthTLsSPNleC/S2O1Ha44w7ASBTiDUlgw7Q2jJ
Yx9qY+6/DyrNSZM+P4b3o15TdbG6mhnPAUjZkeM7jBh2wU/X090mZcz4XdHZ
9+Xnomxmfm7IEEf2p7cw8z8Idu0n2u5Ti8RcrJotnJw1YBjwbo0zrLGj56cE
7lQG2STyF8i7Q10Wo98bS89b6Y4H/t2ct7PnyPPAD+iOKKqm96PkwfOC+vUr
zbPkPTCt9dHVx28+I++B0/1+gqT0GfKe0MjPfK1YmSLviW/sU2YKUv4k74UW
a1FOvsFT8l7oyknQHy1Xk/fGa4NDwmshtH6U3mhg5Sj/MVGR94GjRn9c59Ek
eR9wWVlxudUT5H2RN9Wy8Ww+rUelL/hZwv5t1o/J+0GUvXi0jTNG3g+SzQPa
7gGj5P1xIm00tiNtmLw/ys9lvpE8PEg+AKnSV1zivWj9KwMQlHjDorZzgHwg
InzCjN4P/418IHgqd91o437yQYhraimaGOgjH4S7o3N2BfJe8nz8XHEvNIXT
TZ4P3dVAi9TtzPcnQEDndNqQ813yAujyelAb20FeiMMZBY3Rre3rDCHEXTsF
PMc2ul6IxBesR8VNd9a5WYhejihp07EW6kVwKKzIn93WTL0IxdG/9qh//4V6
ETbsDDdOqKynXoSib3XC5ktqqRdji6vk+4XGGurFCC9dK7B+eZt6MTZ0dQhk
0irqxTilYS8pem5SL8GqUb9dakQl9RJU2Bb+dePVCuolmHGbHP2w6kfqJbA5
vttpMr6c+mAstJY+qZKXUR+MNS31oCaylPpgmPe0583lllAfjLzBXg/TZz9Q
L4Vi7B2rlfAi6qUYCV6o/3iR/o9KKWrbA53Oe39HvRRzdW812D/Io16GPtv5
eOtLV6mXIT/ujLXmi1zqZdg8ZJqQlHmFehkOGTxBZcdl6uUwC4qPH2Nfol6O
/VHiiqiCbOrlMPxg6bPnzlnUy6GaKzsQO3KR+hDo+Z47LEvKoD4ELmuqr5q8
zlMfglwLW7459yz1IRixjrmnF5ZG/XuIVHWdSL1+mvsvEbzc7A==
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {0, 1.7155277699214135`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8647850333086805`*^9, 3.8647851032509084`*^9}, {
   3.8647851508705683`*^9, 3.864785165012529*^9}, 3.864785254008894*^9, {
   3.8647853299171352`*^9, 3.864785372137597*^9}},
 CellLabel->
  "Out[177]=",ExpressionUUID->"435d55c1-43d7-4774-92f1-6eaea729da86"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxdlwlUlOcVhhGDEGNaY4G4oBkWIRDFJQgYEV4cFJBtYGCAGYTZZ4hYIGIg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       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 200.}, {-4.550916404875686, 8.131353792637487}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8647850333086805`*^9, 3.8647851032509084`*^9}, {
   3.8647851508705683`*^9, 3.864785165012529*^9}, 3.864785254008894*^9, {
   3.8647853299171352`*^9, 3.8647853721857147`*^9}},
 CellLabel->
  "Out[178]=",ExpressionUUID->"f5f42c49-17d6-41f0-85b2-3e132f05e34c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rawPeriods", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RandomInteger", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "50"}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digitalSignal", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "m"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{
          "rawPeriods", "\[LeftDoubleBracket]", "m", 
           "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"Length", "[", "rawPeriods", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"digitalSignal", "=", 
   RowBox[{"digitalSignal", "+", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.7"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"Length", "[", "digitalSignal", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"digitalSignal", ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", "digitalSignal", "]"}], "]"}], ",", 
     "digitalSignal"}], "}"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<signalJumps.csv\>\""}], ",", "#"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.8647874079679885`*^9, 3.8647878109429893`*^9}, {
  3.8647878889990554`*^9, 3.8647878941261435`*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"65c0507c-3a03-4d5b-8fd8-3aa385c31afa"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1lgtYzdkaxvfJLaNjUuSWbJ0kVJODiOhV0VW6X3apfW/vpnEd45LyN9Qp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       "]]}}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 208.}, {-1.6745915650834005`, 1.6829567261246474`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8647876867374277`*^9, 3.8647878113607545`*^9}, {
  3.8647878898890395`*^9, 3.864787895427303*^9}},
 CellLabel->
  "Out[296]=",ExpressionUUID->"8911824e-6769-4adb-a16a-f4943937f61b"],

Cell[BoxData["\<\"D:\\\\WorkUQ\\\\Other Projects\\\\FQXI Project\\\\PopFigure\
\\\\signalJumps.csv\"\>"], "Output",
 CellChangeTimes->{{3.8647876867374277`*^9, 3.8647878113607545`*^9}, {
  3.8647878898890395`*^9, 3.864787895477723*^9}},
 CellLabel->
  "Out[297]=",ExpressionUUID->"afac0c4a-5998-49cc-8285-11f6f36d4f75"]
}, Open  ]]
},
WindowSize->{776, 872},
WindowMargins->{{387, Automatic}, {30, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a76b9c82-970b-48a3-982f-c61af10b4e80"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 962, 26, 67, "Input",ExpressionUUID->"67a5476f-5053-4655-93e4-14c04ef11001"],
Cell[1545, 50, 336, 5, 32, "Output",ExpressionUUID->"ab262330-b8f9-4a58-a1dd-b27515f326fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1918, 60, 917, 26, 67, "Input",ExpressionUUID->"a5455127-76ab-40de-a0e9-c58f84c8bfd2"],
Cell[2838, 88, 265, 4, 32, "Output",ExpressionUUID->"d7b45701-aa5b-4e23-8dc9-a3ee962e1b3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3140, 97, 1929, 57, 105, "Input",ExpressionUUID->"65dc57bc-f642-4cbb-9e8c-ee2c793b83f8"],
Cell[5072, 156, 3123, 67, 244, "Output",ExpressionUUID->"435d55c1-43d7-4774-92f1-6eaea729da86"],
Cell[8198, 225, 4177, 84, 235, "Output",ExpressionUUID->"f5f42c49-17d6-41f0-85b2-3e132f05e34c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12412, 314, 2121, 63, 143, "Input",ExpressionUUID->"65c0507c-3a03-4d5b-8fd8-3aa385c31afa"],
Cell[14536, 379, 4700, 93, 230, "Output",ExpressionUUID->"8911824e-6769-4adb-a16a-f4943937f61b"],
Cell[19239, 474, 319, 5, 32, "Output",ExpressionUUID->"afac0c4a-5998-49cc-8285-11f6f36d4f75"]
}, Open  ]]
}
]
*)


